Measurement of the Bc meson mass in the exclusive decay Bc --> Jpsi Pi

A fully reconstructed Bc --> Jpsi Pi signal is observed with the D0 detector at the Fermilab Tevatron p-pbar collider. Using 1.3 inverse femtobarns of integrated luminosity, the signal is extracted with a significance more than five standard deviations above background. The measured Bc meson mass is 6300 (+-) 14 (stat) (+-) 5 (sys) MeV/cc

==> run.sh <==
##---------------------------------------------------
latex  Main
dvips -Ppdf -t letter Main -o Main.ps
##---------------------------------------------------

